Thwarting Code-Reuse and Side-Channel Attacks in Embedded Systems

Embedded devices are increasingly present in our everyday life. They often process critical information, and hence, rely on cryptographic protocols to achieve security. However, embedded devices remain vulnerable to attackers seeking to hijack their operation and extract sensitive information by exploiting side channels and code reuse. Code-Reuse Attacks (CRAs) can steer the execution of a program to malicious outcomes, altering existing on-board code without direct access to the device memory. Moreover, Side-Channel Attacks (SCAs) may reveal secret information to the attacker based on mere observation of the device. Thwarting CRAs and SCAs against embedded devices is challenging because embedded devices are often resource constrained. Fine-grained code diversification hinders CRAs by introducing uncertainty to the binary code; while software mechanisms can thwart timing or power SCAs. The resilience to either attack may come at the price of the overall efficiency. Moreover, a unified approach that preserves these mitigations against both CRAs and SCAs is not available. In this paper, we propose a novel Secure Diversity by Construction (SecDivCon) approach that tackles this challenge. SecDivCon is a combinatorial compiler-based approach that combines software diversification against CRAs with software mitigations against SCAs. SecDivCon restricts the performance overhead introduced by the generated code that thwarts the attacks and hence, offers a secure-by-design approach enabling control over the performance-security trade-off. Our experiments, using 16 benchmark programs, show that SCA-aware diversification is effective against CRAs, while preserving SCA mitigation properties at a low, controllable overhead. Given the combinatorial nature of our approach, SecDivCon is suitable for small, performance-critical functions that are sensitive to SCAs.

==> code/copy.c <==
u32 check_bit(u32 pub, u32 key) {
  u32 _t, t = 0;
  if (pub == key)
    t = 1;
  else
    _t = 1;
  return t;
}


==> code/masked_xor_2_broken.c <==
u32 Xor(u32 pub, u32 key, u32 mask) {
 u32 t1 = pub ^ key;
 u32 t2 = mask ^ t1;
 return t2;
}

